A multi-layer reactive transport model for fractured porous media

An accurate modeling of reactive flows in fractured porous media is a key ingredient to obtain reliable numerical simulations of several industrial and environmental applications. For some values of the physical parameters we can observe the formation of a narrow region or layer around the fractures where chemical reactions are focused. Here the transported solute may precipitate and form a salt, or vice-versa. This phenomenon has been observed and reported in real outcrops. By changing its physical properties this layer might substantially alter the global flow response of the system and thus the actual transport of solute: the problem is thus non-linear and fully coupled. The aim of this work is to propose a new mathematical model for reactive flow in fractured porous media, by approximating both the fracture and these surrounding layers via a reduced model. In particular, our main goal is to describe the layer thickness evolution with a new mathematical model, and compare it to a fully resolved equidimensional model for validation. As concerns numerical approximation we extend an operator splitting scheme in time to solve sequentially, at each time step, each physical process thus avoiding the need for a non-linear monolithic solver, which might be challenging due to the non-smoothness of the reaction rate. We consider bi- and tridimensional numerical test cases to asses the accuracy and benefit of the proposed model in realistic scenarios.

==> fig/examples/ex1/main.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=15)

def main():
    file_name = "plot.csv"
    data = np.loadtxt(file_name, skiprows=1, delimiter=",")

    fig = plt.figure(0, figsize=(7, 7))
    ax = fig.add_subplot(1, 1, 1)

    # do the plot
    ax.plot(data[:, 0], data[:, 1], linestyle="dashed", color="gray")
    ax.plot(data[:, 0], data[:, 2], color="red")
    ax.plot(data[:, 0], data[:, 3], color="blue")

    ax.plot(0.776-0.01876, 0.1, "go")
    ax.plot(0.776+0.000155, 0.1, "yo")

    # set extra stuff
    ax.set_xlabel("arc length")
    ax.set_ylabel("$u$")
    ax.grid(True)

    ax.set_xlim(0.72, 0.8)
    ax.set_ylim(0, 0.12)

    plt.savefig("solute_profile.pdf", bbox_inches='tight')
    plt.show()

if __name__ == "__main__":
    main()


==> fig/examples/ex1/main_tip.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=15)

def main():
    file_name = "plot_tip.csv"
    data = np.loadtxt(file_name, skiprows=1, delimiter=",")

    isnan = np.isnan(data[:, 1])
    data = data[np.logical_not(isnan), :]

    fig = plt.figure(0, figsize=(7, 7))
    ax = fig.add_subplot(1, 1, 1)

    # do the plot
    ax.plot(data[:, 0], data[:, 1], linestyle="dashed", color="gray")
    ax.plot(data[:, 0], data[:, 2], color="red")
    ax.plot(data[:, 0], data[:, 3], color="blue")

    ax.plot(0.7518-0.059113, 0.1, "go")
    ax.plot(0.7518+0.049872, 0.1, "yo")

    # set extra stuff
    ax.set_xlabel("arc length")
    ax.set_ylabel("$u$")
    ax.grid(True)

    ax.set_xlim(0.68, 0.81)
    ax.set_ylim(0, 0.15)

    plt.savefig("solute_profile_tip.pdf", bbox_inches='tight')
    plt.show()

if __name__ == "__main__":
    main()


==> fig/examples/ex2/main.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=15)

def main():
    file_name = "plot.csv"
    data = np.loadtxt(file_name, skiprows=1, delimiter=",")

    fig = plt.figure(0, figsize=(7, 7))
    ax = fig.add_subplot(1, 1, 1)

    # do the plot
    ax.plot(data[:, 0], data[:, 1], linestyle="dashed", color="gray")
    ax.plot(data[:, 0], data[:, 2], color="red")
    ax.plot(data[:, 0], data[:, 3], color="blue")

    ax.plot(0.777-0.007337, 0.1, "go")
    ax.plot(0.777+0, 0.1, "yo")

    # set extra stuff
    ax.set_xlabel("arc length")
    ax.set_ylabel("$u$")
    ax.grid(True)

    ax.set_xlim(0.73, 0.78)
    ax.set_ylim(0, 0.11)

    plt.savefig("solute_profile_case2.pdf", bbox_inches='tight')
    plt.show()

if __name__ == "__main__":
    main()


==> fig/examples/ex2/main_tip.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=15)

def main():
    file_name = "plot_tip.csv"
    data = np.genfromtxt(file_name, skip_header=1, delimiter=",", missing_values=np.nan)
    #data = np.loadtxt(file_name, skiprows=1, delimiter=",")

    isnan = np.isnan(data[:, 1])
    data = data[np.logical_not(isnan), :]

    fig = plt.figure(0, figsize=(7, 7))
    ax = fig.add_subplot(1, 1, 1)

    # do the plot
    ax.plot(data[:, 0], data[:, 1], linestyle="dashed", color="gray")
    ax.plot(data[:, 0], data[:, 2], color="red")
    ax.plot(data[:, 0], data[:, 3], color="blue")

    ax.plot(0.7518-0.022169, 0.1, "go")
    ax.plot(0.7518+0.017977, 0.1, "yo")

    # set extra stuff
    ax.set_xlabel("arc length")
    ax.set_ylabel("$u$")
    ax.grid(True)

    ax.set_xlim(0.675, 0.785)
    ax.set_ylim(0, 0.11)

    plt.savefig("solute_profile_tip_case2.pdf", bbox_inches='tight')
    plt.show()

if __name__ == "__main__":
    main()


==> fig/examples/ex3/main.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=15)

def main():

    # data
    phi = 0.2
    lmbda = 100
    edge_length = 1.23/906.

    side_1_flux = 187.29*1e-6
    side_2_flux = 0.114011*1e-6

    solute = 1.365217

    f = 0.1

    file_name = "plot.csv"
    data = np.loadtxt(file_name, skiprows=1, delimiter=",")

    fig = plt.figure(0, figsize=(7, 7))
    ax = fig.add_subplot(1, 1, 1)

    # do the plot
    ax.plot(data[:, 0], data[:, 1], linestyle="dashed", color="gray")
    ax.plot(data[:, 0], data[:, 2], color="red")

    C = (solute - 1) / (solute + 1)
    side_1_eps = side_1_flux/edge_length/(2*lmbda*phi) * np.log(C*(2+f)/f)
    side_2_eps = side_2_flux/edge_length/(2*lmbda*phi) * np.log(C*(2+f)/f)

    print(side_1_eps, side_2_eps)

    ax.plot(0.7775-side_1_eps, 1+f, "go")
    ax.plot(0.7775+side_2_eps, 1+f, "yo")

    # set extra stuff
    ax.set_xlabel("arc length")
    ax.set_ylabel("$u$")
    ax.grid(True)

    plt.savefig("solute_profile_case3.pdf", bbox_inches='tight')

    ax.set_xlim(0.75, 0.79)
    ax.set_ylim(1.04, 1.15)

    plt.savefig("solute_profile_case3_zoomed.pdf", bbox_inches='tight')
    plt.show()

if __name__ == "__main__":
    main()


==> fig/examples/ex3/main_tip.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=15)

def main():

    # data
    phi = 0.2
    lmbda = 100
    edge_length = 1.23/906.

    side_1_flux = (1932.544+1648.80)/2*1e-6
    side_2_flux = (1422.47+1158.51)/2*1e-6

    solute = 1.166

    f = 0.1

    file_name = "plot_tip.csv"
    data = np.loadtxt(file_name, skiprows=1, delimiter=",")

    isnan = np.isnan(data[:, 1])
    data = data[np.logical_not(isnan), :]

    fig = plt.figure(0, figsize=(7, 7))
    ax = fig.add_subplot(1, 1, 1)

    # do the plot
    ax.plot(data[:, 0], data[:, 1], linestyle="dashed", color="gray")
    ax.plot(data[:, 0], data[:, 2], color="red")

    C = (solute - 1) / (solute + 1)
    side_1_eps = side_1_flux/edge_length/(2*lmbda*phi) * np.log(C*(2+f)/f)
    side_2_eps = side_2_flux/edge_length/(2*lmbda*phi) * np.log(C*(2+f)/f)

    print(side_1_eps, side_2_eps)

    ax.plot(0.7519-side_1_eps, 1+f, "go")
    ax.plot(0.7519+side_2_eps, 1+f, "yo")

    # set extra stuff
    ax.set_xlabel("arc length")
    ax.set_ylabel("$u$")
    ax.grid(True)

    plt.savefig("solute_profile_tip_case3.pdf", bbox_inches='tight')

    ax.set_xlim(0.72, 0.775)
    ax.set_ylim(1.08, 1.165)

    plt.savefig("solute_profile_tip_case3_zoomed.pdf", bbox_inches='tight')

    plt.show()

if __name__ == "__main__":
    main()

